The near-to-mid infrared spectrum of quasars

We analyse a sample of 85 luminous (log(nuLnu(3\um)/erg s-1)>45.5) quasars with restframe ~2-11 \um spectroscopy from AKARI and Spitzer. Their high luminosity allows a direct determination of the near-infrared quasar spectrum free from host galaxy emission. A semi-empirical model consisting of a single template for the accretion disk and two blackbodies for the dust emission successfully reproduces the 0.1-10 \um spectral energy distributions (SEDs). Excess emission at 1-2 \um over the best-fitting model suggests that hotter dust is necessary in addition to the ~1200 K blackbody and the disk to reproduce the entire near-infrared spectrum. Variation in the extinction affecting the disk and in the relative strength of the disk and dust components accounts for the diversity of individual SEDs. Quasars with higher dust-to-disk luminosity ratios show slightly redder infrared continua and less prominent silicate emission. We find no luminosity dependence in the shape of the average infrared quasar spectrum. We generate a new quasar template that covers the restframe range 0.1-11 \um, and separate templates for the disk and dust components. Comparison with other infrared quasar composites suggests that previous ones are less reliable in the 2-4 \um range. Our template is the first one to provide a detailed view of the infrared emission on both sides of the 4 \um bump.

==> anc/table3.dat <==
================================================================================
Title: The near-to-mid infrared spectrum of quasars
Authors: Hernan-Caballero A., Hatziminaoglou E., Alonso-Herrero A., Mateos S.
================================================================================
Description of contents: Composite 0.1-11um quasar spectrum from a sample of 85
 luminous quasars with Spitzer/IRS observations. Columns include spectra for the 
 total AGN emission, the accretion disk (+ emission lines) and the dust.
================================================================================
Byte-by-byte Description of file: table3.dat
--------------------------------------------------------------------------------
   Bytes Format Units Label     Explanations
--------------------------------------------------------------------------------
   1-  7 F7.4   um    Wave      Wavelength
   9- 16 F8.5  ---   Fnu_tot    Total flux per unit frequency (arbitrary units)
  18- 25 F8.5  ---   Fnu_disk   Flux per unit freq. (arb. units) disk component
  27- 34 F8.5  ---   Fnu_dust   Flux per unit freq. (arb. units) dust component 
================================================================================
 0.1000  0.03356  0.03352  0.00004
 0.1011  0.03746  0.03742  0.00004
 0.1023  0.04670  0.04665  0.00005
 0.1034  0.04504  0.04499  0.00005
 0.1046  0.04264  0.04259  0.00005
 0.1058  0.04214  0.04209  0.00005
 0.1070  0.04185  0.04180  0.00005
 0.1082  0.03957  0.03951  0.00006
 0.1094  0.03701  0.03695  0.00006
 0.1107  0.03719  0.03713  0.00006
 0.1119  0.03819  0.03813  0.00006
 0.1132  0.03888  0.03882  0.00006
 0.1145  0.03956  0.03949  0.00007
 0.1157  0.04254  0.04247  0.00007
 0.1171  0.04711  0.04704  0.00007
 0.1184  0.06135  0.06128  0.00007
 0.1197  0.08010  0.08002  0.00008
 0.1211  0.09726  0.09718  0.00008
 0.1224  0.11340  0.11332  0.00008
 0.1238  0.10680  0.10672  0.00008
 0.1252  0.08438  0.08429  0.00009
 0.1266  0.07022  0.07013  0.00009
 0.1281  0.06410  0.06401  0.00009
 0.1295  0.06132  0.06122  0.00010
 0.1310  0.06234  0.06224  0.00010
 0.1325  0.06240  0.06229  0.00011
 0.1340  0.06126  0.06115  0.00011
 0.1355  0.06236  0.06225  0.00011
 0.1370  0.06712  0.06700  0.00012
 0.1386  0.07014  0.07002  0.00012
 0.1401  0.07023  0.07010  0.00013
 0.1417  0.06970  0.06957  0.00013
 0.1433  0.06807  0.06793  0.00014
 0.1450  0.06762  0.06748  0.00014
 0.1466  0.07017  0.07002  0.00015
 0.1483  0.07393  0.07378  0.00015
 0.1499  0.08059  0.08043  0.00016
 0.1516  0.09050  0.09034  0.00016
 0.1533  0.11080  0.11063  0.00017
 0.1551  0.12440  0.12423  0.00017
 0.1568  0.10600  0.10582  0.00018
 0.1586  0.08753  0.08734  0.00019
 0.1604  0.08510  0.08491  0.00019
 0.1622  0.08467  0.08447  0.00020
 0.1640  0.08400  0.08379  0.00021
 0.1659  0.08305  0.08283  0.00022
 0.1678  0.08066  0.08044  0.00022
 0.1697  0.07831  0.07808  0.00023
 0.1716  0.07868  0.07844  0.00024
 0.1735  0.07956  0.07931  0.00025
 0.1755  0.07946  0.07920  0.00026
 0.1775  0.07920  0.07893  0.00027
 0.1795  0.07990  0.07962  0.00028
 0.1815  0.08108  0.08079  0.00029
 0.1836  0.08538  0.08508  0.00030
 0.1857  0.09104  0.09073  0.00031
 0.1878  0.09981  0.09949  0.00032
 0.1899  0.10940  0.10907  0.00033
 0.1920  0.10450  0.10415  0.00035
 0.1942  0.09240  0.09204  0.00036
 0.1964  0.08673  0.08636  0.00037
 0.1986  0.08486  0.08447  0.00039
 0.2009  0.08451  0.08411  0.00040
 0.2031  0.08525  0.08484  0.00041
 0.2054  0.08659  0.08616  0.00043
 0.2078  0.08841  0.08796  0.00045
 0.2101  0.08875  0.08829  0.00046
 0.2125  0.08757  0.08709  0.00048
 0.2149  0.08696  0.08646  0.00050
 0.2173  0.08702  0.08651  0.00051
 0.2198  0.08718  0.08665  0.00053
 0.2223  0.08746  0.08691  0.00055
 0.2248  0.08896  0.08839  0.00057
 0.2273  0.09239  0.09180  0.00059
 0.2299  0.09550  0.09488  0.00062
 0.2325  0.09791  0.09727  0.00064
 0.2351  0.10010  0.09944  0.00066
 0.2378  0.10170  0.10101  0.00069
 0.2405  0.10340  0.10269  0.00071
 0.2432  0.10550  0.10476  0.00074
 0.2460  0.10730  0.10654  0.00076
 0.2487  0.10830  0.10751  0.00079
 0.2515  0.10910  0.10828  0.00082
 0.2544  0.10930  0.10845  0.00085
 0.2573  0.10940  0.10852  0.00088
 0.2602  0.10960  0.10868  0.00092
 0.2631  0.10970  0.10875  0.00095
 0.2661  0.10940  0.10842  0.00098
 0.2691  0.11000  0.10898  0.00102
 0.2722  0.11720  0.11614  0.00106
 0.2752  0.12590  0.12481  0.00109
 0.2783  0.13600  0.13487  0.00113
 0.2815  0.14470  0.14352  0.00118
 0.2847  0.13570  0.13448  0.00122
 0.2879  0.12290  0.12164  0.00126
 0.2912  0.12100  0.11969  0.00131
 0.2945  0.12180  0.12044  0.00136
 0.2978  0.11840  0.11699  0.00141
 0.3012  0.11380  0.11234  0.00146
 0.3046  0.11370  0.11218  0.00152
 0.3080  0.11550  0.11393  0.00157
 0.3115  0.11850  0.11687  0.00163
 0.3150  0.12200  0.12031  0.00169
 0.3186  0.12430  0.12255  0.00175
 0.3222  0.12610  0.12429  0.00181
 0.3258  0.12600  0.12412  0.00188
 0.3295  0.12450  0.12255  0.00195
 0.3332  0.12340  0.12138  0.00202
 0.3370  0.12240  0.12031  0.00209
 0.3408  0.12210  0.11993  0.00217
 0.3447  0.12250  0.12025  0.00225
 0.3486  0.12150  0.11917  0.00233
 0.3525  0.11890  0.11648  0.00242
 0.3565  0.11770  0.11519  0.00251
 0.3605  0.11830  0.11570  0.00260
 0.3646  0.11860  0.11591  0.00269
 0.3687  0.11840  0.11561  0.00279
 0.3729  0.11750  0.11461  0.00289
 0.3771  0.11560  0.11260  0.00300
 0.3814  0.11440  0.11129  0.00311
 0.3857  0.11520  0.11198  0.00322
 0.3901  0.11500  0.11166  0.00334
 0.3945  0.11200  0.10853  0.00347
 0.3990  0.10960  0.10601  0.00359
 0.4035  0.10960  0.10587  0.00373
 0.4080  0.10950  0.10564  0.00386
 0.4127  0.10850  0.10450  0.00400
 0.4173  0.10800  0.10385  0.00415
 0.4220  0.10910  0.10480  0.00430
 0.4268  0.11150  0.10704  0.00446
 0.4316  0.11900  0.11438  0.00462
 0.4365  0.12550  0.12071  0.00479
 0.4415  0.12090  0.11593  0.00497
 0.4465  0.11560  0.11045  0.00515
 0.4515  0.11790  0.11256  0.00534
 0.4566  0.12090  0.11537  0.00553
 0.4618  0.11750  0.11176  0.00574
 0.4670  0.11310  0.10715  0.00595
 0.4723  0.11580  0.10963  0.00617
 0.4776  0.12100  0.11461  0.00639
 0.4830  0.13590  0.12928  0.00662
 0.4885  0.15310  0.14623  0.00687
 0.4940  0.15360  0.14648  0.00712
 0.4996  0.14740  0.14002  0.00738
 0.5053  0.13490  0.12725  0.00765
 0.5110  0.11980  0.11187  0.00793
 0.5168  0.11650  0.10827  0.00823
 0.5226  0.11930  0.11078  0.00852
 0.5285  0.12080  0.11196  0.00884
 0.5345  0.12150  0.11234  0.00916
 0.5406  0.11990  0.11040  0.00950
 0.5467  0.11660  0.10675  0.00985
 0.5529  0.11280  0.10259  0.01021
 0.5591  0.10840  0.09782  0.01058
 0.5654  0.10620  0.09523  0.01097
 0.5718  0.10620  0.09483  0.01137
 0.5783  0.10840  0.09661  0.01179
 0.5848  0.11330  0.10108  0.01222
 0.5915  0.11500  0.10233  0.01267
 0.5982  0.11190  0.09877  0.01313
 0.6049  0.11010  0.09649  0.01361
 0.6118  0.11080  0.09669  0.01411
 0.6187  0.11300  0.09837  0.01463
 0.6257  0.11830  0.10313  0.01517
 0.6328  0.13210  0.11638  0.01572
 0.6399  0.16600  0.14970  0.01630
 0.6472  0.21570  0.19880  0.01690
 0.6504  0.23112  0.21395  0.01717
 0.6543  0.43811  0.42061  0.01750
 0.6583  0.51893  0.50109  0.01784
 0.6623  0.21511  0.19692  0.01819
 0.6662  0.17409  0.15554  0.01854
 0.6703  0.16428  0.14538  0.01890
 0.6743  0.13262  0.11335  0.01927
 0.6784  0.12595  0.10631  0.01964
 0.6825  0.13353  0.11351  0.02003
 0.6866  0.13402  0.11360  0.02042
 0.6908  0.12904  0.10823  0.02081
 0.6949  0.13331  0.11210  0.02122
 0.6991  0.12078  0.09915  0.02163
 0.7033  0.13225  0.11020  0.02205
 0.7076  0.12876  0.10628  0.02248
 0.7119  0.12307  0.10016  0.02292
 0.7162  0.12599  0.10262  0.02336
 0.7205  0.12160  0.09778  0.02382
 0.7248  0.12642  0.10214  0.02428
 0.7292  0.12035  0.09560  0.02475
 0.7336  0.12713  0.10189  0.02524
 0.7380  0.12221  0.09648  0.02573
 0.7425  0.12611  0.09988  0.02623
 0.7470  0.13307  0.10633  0.02674
 0.7515  0.12811  0.10085  0.02726
 0.7560  0.13111  0.10333  0.02779
 0.7606  0.12502  0.09669  0.02833
 0.7652  0.12843  0.09955  0.02888
 0.7698  0.12676  0.09732  0.02944
 0.7745  0.13238  0.10237  0.03001
 0.7791  0.13229  0.10169  0.03060
 0.7838  0.13693  0.10574  0.03119
 0.7886  0.13726  0.10546  0.03180
 0.7933  0.12711  0.09469  0.03242
 0.7981  0.12870  0.09565  0.03305
 0.8029  0.12861  0.09492  0.03369
 0.8078  0.12951  0.09517  0.03435
 0.8127  0.13794  0.10292  0.03501
 0.8176  0.13420  0.09850  0.03570
 0.8225  0.14741  0.11102  0.03639
 0.8275  0.14618  0.10908  0.03710
 0.8325  0.14030  0.10248  0.03782
 0.8375  0.14783  0.10928  0.03855
 0.8426  0.15853  0.11923  0.03930
 0.8477  0.16501  0.12494  0.04007
 0.8528  0.15923  0.11838  0.04085
 0.8579  0.15505  0.11341  0.04164
 0.8631  0.14826  0.10581  0.04245
 0.8683  0.14867  0.10539  0.04328
 0.8736  0.14328  0.09915  0.04412
 0.8788  0.14420  0.09923  0.04498
 0.8841  0.14021  0.09436  0.04585
 0.8895  0.14144  0.09470  0.04675
 0.8948  0.13779  0.09013  0.04765
 0.9003  0.14769  0.09911  0.04858
 0.9057  0.15397  0.10444  0.04953
 0.9112  0.15274  0.10225  0.05049
 0.9167  0.15677  0.10529  0.05147
 0.9222  0.16641  0.11394  0.05247
 0.9278  0.15604  0.10255  0.05349
 0.9334  0.14786  0.09333  0.05453
 0.9390  0.14324  0.08764  0.05560
 0.9447  0.14386  0.08718  0.05668
 0.9504  0.16814  0.11036  0.05778
 0.9561  0.16682  0.10791  0.05890
 0.9619  0.15951  0.09946  0.06005
 0.9677  0.15159  0.09037  0.06122
 0.9735  0.14152  0.07911  0.06241
 0.9794  0.15299  0.08937  0.06362
 0.9853  0.16045  0.09559  0.06486
 0.9913  0.16505  0.09893  0.06612
 0.9973  0.17355  0.10614  0.06741
 1.0033  0.18967  0.12095  0.06872
 1.0093  0.18005  0.11000  0.07006
 1.0154  0.17091  0.09949  0.07142
 1.0216  0.16735  0.09455  0.07281
 1.0277  0.16052  0.08630  0.07422
 1.0339  0.16472  0.08905  0.07567
 1.0402  0.17149  0.09435  0.07714
 1.0465  0.17632  0.09768  0.07864
 1.0528  0.18569  0.10552  0.08017
 1.0591  0.18411  0.10238  0.08173
 1.0655  0.19521  0.11189  0.08332
 1.0720  0.20488  0.11994  0.08494
 1.0784  0.24923  0.16264  0.08659
 1.0850  0.30145  0.21318  0.08827
 1.0915  0.26225  0.17226  0.08999
 1.0981  0.22623  0.13448  0.09174
 1.1047  0.19823  0.10470  0.09353
 1.1114  0.19686  0.10151  0.09535
 1.1181  0.19601  0.09881  0.09720
 1.1249  0.20283  0.10373  0.09909
 1.1317  0.20876  0.10774  0.10102
 1.1385  0.19469  0.09171  0.10299
 1.1454  0.19193  0.08694  0.10499
 1.1523  0.18759  0.08056  0.10703
 1.1592  0.19120  0.08209  0.10911
 1.1662  0.19618  0.08494  0.11123
 1.1733  0.19937  0.08597  0.11340
 1.1804  0.20031  0.08471  0.11560
 1.1875  0.20218  0.08433  0.11785
 1.1947  0.20255  0.08240  0.12014
 1.2019  0.20762  0.08514  0.12248
 1.2091  0.21843  0.09357  0.12486
 1.2164  0.21815  0.09086  0.12729
 1.2238  0.22440  0.09463  0.12977
 1.2312  0.22681  0.09451  0.13229
 1.2386  0.22755  0.09269  0.13487
 1.2461  0.23459  0.09710  0.13749
 1.2536  0.24486  0.10470  0.14016
 1.2612  0.24654  0.10365  0.14289
 1.2688  0.25533  0.10966  0.14567
 1.2765  0.28763  0.13913  0.14850
 1.2842  0.30930  0.15791  0.15139
 1.2919  0.27525  0.12091  0.15433
 1.2997  0.26454  0.10721  0.15734
 1.3076  0.26671  0.10631  0.16040
 1.3155  0.26218  0.09866  0.16352
 1.3234  0.26996  0.10326  0.16670
 1.3314  0.26997  0.10003  0.16994
 1.3394  0.27100  0.09776  0.17325
 1.3475  0.27068  0.09406  0.17662
 1.3557  0.26798  0.08677  0.18122
 1.3638  0.27482  0.09108  0.18374
 1.3721  0.27541  0.08911  0.18630
 1.3804  0.28515  0.09625  0.18890
 1.3887  0.28392  0.09239  0.19154
 1.3971  0.28626  0.09206  0.19420
 1.4055  0.29602  0.09910  0.19691
 1.4140  0.28729  0.08764  0.19966
 1.4226  0.30151  0.09906  0.20244
 1.4311  0.29776  0.09250  0.20527
 1.4398  0.29562  0.08749  0.20813
 1.4485  0.29574  0.08472  0.21103
 1.4572  0.31264  0.09867  0.21397
 1.4660  0.29492  0.07797  0.21696
 1.4749  0.31338  0.09340  0.21998
 1.4838  0.31397  0.09092  0.22305
 1.4927  0.32486  0.09871  0.22615
 1.5018  0.31968  0.09037  0.22931
 1.5108  0.32699  0.09448  0.23251
 1.5200  0.32947  0.09372  0.23575
 1.5291  0.32768  0.08865  0.23904
 1.5384  0.32650  0.08413  0.24237
 1.5476  0.33587  0.09013  0.24575
 1.5570  0.33954  0.09037  0.24918
 1.5664  0.34007  0.08742  0.25265
 1.5759  0.35116  0.09499  0.25617
 1.5854  0.35105  0.09130  0.25974
 1.5949  0.35171  0.08835  0.26336
 1.6046  0.36139  0.09436  0.26704
 1.6143  0.36778  0.09703  0.27076
 1.6240  0.36321  0.08868  0.27453
 1.6338  0.38185  0.10349  0.27836
 1.6437  0.39007  0.10782  0.28224
 1.6536  0.40004  0.11386  0.28618
 1.6636  0.39669  0.10652  0.29017
 1.6736  0.40513  0.11092  0.29422
 1.6838  0.41823  0.11991  0.29832
 1.6939  0.42047  0.11800  0.30248
 1.7050  0.39370  0.08665  0.30705
 1.7150  0.39430  0.08309  0.31121
 1.7260  0.38770  0.07188  0.31582
 1.7360  0.40360  0.08356  0.32004
 1.7460  0.38610  0.06180  0.32430
 1.7570  0.40640  0.07738  0.32902
 1.7670  0.40050  0.06716  0.33334
 1.7780  0.40510  0.06697  0.33813
 1.7890  0.41360  0.07064  0.34296
 1.7990  0.42400  0.07661  0.34739
 1.8100  0.45150  0.09921  0.35229
 1.8210  0.44820  0.09096  0.35724
 1.8320  0.45360  0.09138  0.36222
 1.8430  0.47900  0.11176  0.36724
 1.8540  0.49030  0.11800  0.37230
 1.8650  0.54280  0.16540  0.37740
 1.8770  0.57680  0.19379  0.38301
 1.8880  0.53810  0.14991  0.38819
 1.8990  0.50470  0.11129  0.39341
 1.9110  0.50260  0.10344  0.39916
 1.9220  0.50900  0.10454  0.40446
 1.9340  0.50880  0.09851  0.41029
 1.9450  0.50270  0.08702  0.41568
 1.9570  0.50150  0.07990  0.42160
 1.9690  0.51770  0.09013  0.42757
 1.9810  0.51840  0.08481  0.43359
 1.9930  0.51260  0.07295  0.43965
 2.0040  0.49630  0.07921  0.41709
 2.0170  0.51780  0.07909  0.43871
 2.0290  0.53790  0.07894  0.45896
 2.0410  0.52470  0.07880  0.44590
 2.0530  0.53520  0.07865  0.45655
 2.0650  0.56620  0.07850  0.48770
 2.0780  0.56270  0.07835  0.48435
 2.0900  0.56050  0.07820  0.48230
 2.1030  0.55540  0.07805  0.47735
 2.1160  0.56600  0.07792  0.48808
 2.1280  0.57850  0.07781  0.50069
 2.1410  0.56950  0.07767  0.49183
 2.1540  0.60920  0.07752  0.53168
 2.1670  0.61480  0.07737  0.53743
 2.1800  0.60740  0.07722  0.53018
 2.1930  0.60460  0.07708  0.52752
 2.2060  0.60710  0.07693  0.53017
 2.2200  0.60210  0.07677  0.52533
 2.2330  0.63050  0.07663  0.55387
 2.2460  0.64350  0.07652  0.56698
 2.2600  0.63810  0.07640  0.56170
 2.2730  0.62750  0.07625  0.55125
 2.2870  0.64290  0.07610  0.56680
 2.3010  0.67610  0.07594  0.60016
 2.3150  0.68550  0.07579  0.60971
 2.3290  0.68330  0.07564  0.60766
 2.3430  0.69280  0.07552  0.61728
 2.3570  0.70330  0.07541  0.62789
 2.3710  0.70060  0.07527  0.62533
 2.3850  0.71230  0.07512  0.63718
 2.3990  0.71480  0.07498  0.63982
 2.4140  0.73730  0.07482  0.66248
 2.4280  0.73090  0.07472  0.65618
 2.4430  0.74260  0.07460  0.66800
 2.4580  0.74940  0.07444  0.67496
 2.4720  0.75430  0.07430  0.68000
 2.4870  0.76100  0.07415  0.68685
 2.5020  0.76370  0.07402  0.68968
 2.5170  0.76870  0.07390  0.69480
 2.5320  0.78320  0.07377  0.70943
 2.5480  0.78360  0.07362  0.70998
 2.5630  0.79180  0.07347  0.71833
 2.5780  0.79930  0.07333  0.72597
 2.5940  0.82630  0.07320  0.75310
 2.6090  0.84410  0.07309  0.77101
 2.6250  0.85640  0.07295  0.78345
 2.6410  0.84020  0.07280  0.76740
 2.6570  0.86160  0.07265  0.78895
 2.6730  0.86970  0.07251  0.79719
 2.6890  0.85240  0.07239  0.78001
 2.7050  0.85300  0.07227  0.78073
 2.7210  0.86300  0.07212  0.79088
 2.7380  0.88610  0.07198  0.81412
 2.7540  0.87880  0.07187  0.80693
 2.7710  0.89020  0.07174  0.81846
 2.7870  0.92020  0.07159  0.84861
 2.8040  0.91950  0.07144  0.84806
 2.8210  0.92720  0.07130  0.85590
 2.8380  0.93300  0.07117  0.86183
 2.8550  0.92790  0.07106  0.85684
 2.8720  0.94640  0.07092  0.87548
 2.8890  0.96510  0.07077  0.89433
 2.9070  0.95840  0.07066  0.88774
 2.9240  0.95680  0.07054  0.88626
 2.9420  0.95570  0.07039  0.88531
 2.9600  0.97160  0.07025  0.90135
 2.9770  0.99690  0.07014  0.92676
 2.9950  1.02100  0.07001  0.95099
 3.0130  1.02400  0.06986  0.95414
 3.0310  1.02400  0.06973  0.95427
 3.0500  1.02500  0.06959  0.95541
 3.0680  1.01100  0.06946  0.94154
 3.0860  1.02600  0.06933  0.95667
 3.1050  1.03800  0.06920  0.96880
 3.1240  1.05300  0.06906  0.98394
 3.1420  1.06900  0.06894  1.00006
 3.1610  1.08300  0.06880  1.01420
 3.1800  1.08500  0.06868  1.01632
 3.1990  1.09500  0.06855  1.02645
 3.2190  1.10100  0.06842  1.03258
 3.2380  1.10800  0.06829  1.03971
 3.2580  1.11300  0.06816  1.04484
 3.2770  1.13100  0.06804  1.06296
 3.2970  1.14400  0.06790  1.07610
 3.3170  1.14700  0.06777  1.07923
 3.3370  1.14900  0.06764  1.08136
 3.3570  1.15800  0.06751  1.09049
 3.3770  1.17500  0.06739  1.10761
 3.3970  1.17800  0.06726  1.11074
 3.4180  1.18100  0.06713  1.11387
 3.4380  1.19200  0.06701  1.12499
 3.4590  1.19500  0.06688  1.12812
 3.4800  1.18500  0.06675  1.11825
 3.5000  1.19100  0.06663  1.12437
 3.5220  1.21100  0.06650  1.14450
 3.5430  1.21300  0.06637  1.14663
 3.5640  1.22900  0.06625  1.16275
 3.5850  1.24300  0.06612  1.17688
 3.6070  1.23300  0.06599  1.16701
 3.6290  1.23900  0.06586  1.17314
 3.6500  1.24100  0.06574  1.17526
 3.6720  1.24300  0.06561  1.17739
 3.6950  1.26100  0.06548  1.19552
 3.7170  1.27400  0.06536  1.20864
 3.7390  1.28500  0.06524  1.21976
 3.7620  1.29500  0.06511  1.22989
 3.7840  1.30500  0.06499  1.24001
 3.8070  1.31200  0.06487  1.24713
 3.8300  1.31300  0.06474  1.24826
 3.8530  1.31900  0.06462  1.25438
 3.8760  1.32700  0.06449  1.26251
 3.8990  1.33700  0.06437  1.27263
 3.9230  1.35200  0.06425  1.28775
 3.9460  1.36600  0.06413  1.30187
 3.9700  1.37700  0.06400  1.31300
 3.9940  1.38300  0.06388  1.31912
 4.0180  1.38300  0.06375  1.31925
 4.0420  1.41300  0.06363  1.34937
 4.0660  1.43800  0.06351  1.37449
 4.0910  1.42900  0.06339  1.36561
 4.1150  1.42900  0.06327  1.36573
 4.1400  1.43400  0.06315  1.37085
 4.1650  1.44800  0.06302  1.38498
 4.1900  1.43600  0.06290  1.37310
 4.2150  1.44600  0.06278  1.38322
 4.2410  1.45000  0.06266  1.38734
 4.2660  1.48000  0.06254  1.41746
 4.2920  1.48100  0.06242  1.41858
 4.3180  1.47900  0.06230  1.41670
 4.3440  1.48300  0.06218  1.42082
 4.3700  1.49500  0.06206  1.43294
 4.3960  1.50900  0.06194  1.44706
 4.4220  1.51200  0.06182  1.45018
 4.4490  1.53900  0.06170  1.47730
 4.4760  1.55400  0.06159  1.49241
 4.5030  1.54500  0.06146  1.48354
 4.5300  1.55900  0.06134  1.49766
 4.5570  1.57000  0.06122  1.50878
 4.5840  1.57600  0.06111  1.51489
 4.6120  1.58200  0.06099  1.52101
 4.6400  1.59600  0.06087  1.53513
 4.6680  1.60100  0.06075  1.54025
 4.6960  1.62600  0.06064  1.56536
 4.7240  1.61200  0.06052  1.55148
 4.7520  1.60200  0.06040  1.54160
 4.7810  1.62700  0.06028  1.56672
 4.8100  1.62600  0.06017  1.56583
 4.8390  1.61500  0.06005  1.55495
 4.8680  1.61100  0.05993  1.55107
 4.8970  1.61200  0.05982  1.55218
 4.9260  1.61900  0.05970  1.55930
 4.9560  1.64800  0.05958  1.58842
 4.9860  1.63600  0.05947  1.57653
 5.0160  1.64200  0.05935  1.58265
 5.0460  1.67100  0.05924  1.61176
 5.0760  1.65200  0.05912  1.59288
 5.1070  1.66500  0.05901  1.60599
 5.1370  1.68600  0.05889  1.62711
 5.1680  1.65800  0.05878  1.59922
 5.1990  1.68500  0.05867  1.62633
 5.2310  1.70900  0.05855  1.65045
 5.2620  1.73900  0.05844  1.68056
 5.2940  1.71900  0.05832  1.66068
 5.3260  1.71500  0.05821  1.65679
 5.3580  1.73200  0.05809  1.67391
 5.3900  1.72700  0.05798  1.66902
 5.4220  1.73100  0.05787  1.67313
 5.4550  1.74700  0.05776  1.68924
 5.4880  1.77900  0.05764  1.72136
 5.5210  1.77900  0.05753  1.72147
 5.5540  1.77800  0.05742  1.72058
 5.5870  1.79700  0.05731  1.73969
 5.6210  1.82100  0.05720  1.76380
 5.6550  1.83400  0.05708  1.77692
 5.6890  1.84400  0.05697  1.78703
 5.7230  1.82900  0.05685  1.77215
 5.7570  1.81900  0.05674  1.76226
 5.7920  1.82400  0.05663  1.76737
 5.8270  1.84100  0.05652  1.78448
 5.8620  1.83600  0.05641  1.77959
 5.8970  1.82400  0.05631  1.76769
 5.9320  1.86600  0.05620  1.80980
 5.9680  1.87200  0.05609  1.81591
 6.0040  1.87200  0.05598  1.81602
 6.0400  1.88200  0.05586  1.82614
 6.0760  1.89200  0.05575  1.83625
 6.1130  1.92700  0.05563  1.87137
 6.1500  1.95600  0.05552  1.90048
 6.1870  1.99300  0.05541  1.93759
 6.2240  2.03400  0.05530  1.97870
 6.2610  2.05700  0.05519  2.00181
 6.2990  2.04400  0.05508  1.98892
 6.3370  2.04500  0.05497  1.99003
 6.3750  2.05900  0.05487  2.00413
 6.4130  2.03000  0.05476  1.97524
 6.4520  2.03700  0.05466  1.98234
 6.4910  2.05100  0.05455  1.99645
 6.5300  2.06600  0.05444  2.01156
 6.5690  2.09500  0.05434  2.04066
 6.6080  2.09700  0.05423  2.04277
 6.6480  2.08500  0.05412  2.03088
 6.6880  2.09500  0.05402  2.04098
 6.7280  2.09500  0.05392  2.04108
 6.7690  2.10200  0.05381  2.04819
 6.8090  2.13200  0.05371  2.07829
 6.8500  2.14600  0.05360  2.09240
 6.8920  2.14100  0.05349  2.08751
 6.9330  2.12700  0.05338  2.07362
 6.9750  2.18100  0.05328  2.12772
 7.0170  2.20000  0.05317  2.14683
 7.0590  2.17900  0.05307  2.12593
 7.1010  2.20000  0.05297  2.14703
 7.1440  2.20800  0.05287  2.15513
 7.1870  2.18000  0.05277  2.12723
 7.2300  2.20000  0.05267  2.14733
 7.2740  2.25000  0.05256  2.19744
 7.3170  2.28200  0.05245  2.22955
 7.3610  2.32700  0.05234  2.27466
 7.4060  2.32700  0.05223  2.27477
 7.4500  2.33000  0.05212  2.27788
 7.4950  2.38500  0.05202  2.33298
 7.5400  2.40500  0.05192  2.35308
 7.5850  2.48400  0.05181  2.43219
 7.6310  2.51700  0.05171  2.46529
 7.6770  2.49300  0.05160  2.44140
 7.7230  2.51600  0.05149  2.46451
 7.7690  2.50500  0.05138  2.45362
 7.8160  2.51200  0.05126  2.46074
 7.8630  2.53800  0.05115  2.48685
 7.9100  2.56900  0.05104  2.51796
 7.9580  2.55400  0.05093  2.50307
 8.0060  2.54900  0.05083  2.49817
 8.0540  2.59200  0.05072  2.54128
 8.1020  2.57300  0.05062  2.52238
 8.1510  2.58000  0.05051  2.52949
 8.2000  2.62100  0.05040  2.57060
 8.2490  2.64800  0.05028  2.59772
 8.2990  2.65600  0.05017  2.60583
 8.3490  2.68600  0.05006  2.63594
 8.3990  2.68400  0.04994  2.63406
 8.4500  2.69400  0.04982  2.64418
 8.5000  2.76700  0.04970  2.71730
 8.5520  2.80200  0.04959  2.75241
 8.6030  2.80600  0.04948  2.75652
 8.6550  2.85400  0.04937  2.80463
 8.7070  2.84200  0.04925  2.79275
 8.7590  2.86400  0.04915  2.81485
 8.8120  2.90600  0.04905  2.85695
 8.8650  2.90700  0.04894  2.85806
 8.9180  2.90500  0.04883  2.85617
 8.9720  2.94900  0.04872  2.90028
 9.0260  2.99800  0.04861  2.94939
 9.0800  3.03700  0.04850  2.98850
 9.1340  3.06900  0.04839  3.02061
 9.1890  3.06200  0.04827  3.01373
 9.2450  3.11700  0.04816  3.06884
 9.3000  3.16500  0.04804  3.11696
 9.3560  3.21100  0.04793  3.16307
 9.4120  3.24900  0.04782  3.20118
 9.4690  3.28100  0.04770  3.23330
 9.5260  3.33600  0.04758  3.28842
 9.5830  3.36900  0.04746  3.32154
 9.6410  3.43600  0.04735  3.38865
 9.6990  3.45600  0.04723  3.40877
 9.7570  3.48300  0.04711  3.43589
 9.8160  3.49500  0.04699  3.44801
 9.8750  3.48200  0.04687  3.43513
 9.9340  3.53900  0.04674  3.49226
 9.9940  3.57500  0.04662  3.52838
10.0500  3.56700  0.04651  3.52049
10.1100  3.59700  0.04638  3.55062
10.1800  3.61700  0.04624  3.57076
10.2400  3.64000  0.04612  3.59388
10.3000  3.68900  0.04599  3.64301
10.3600  3.70600  0.04587  3.66013
10.4200  3.73700  0.04575  3.69125
10.4800  3.79700  0.04563  3.75137
10.5500  3.83900  0.04548  3.79352
10.6100  3.80600  0.04536  3.76064
10.6800  3.75400  0.04522  3.70878
10.7400  3.80800  0.04509  3.76291
10.8000  3.82000  0.04497  3.77503
10.8700  3.80500  0.04483  3.76017
10.9300  3.84700  0.04470  3.80230

